Data-Driven Model Order Reduction for Problems with Parameter-Dependent Jump-Discontinuities

We propose a data-driven model order reduction (MOR) technique for parametrized partial differential equations that exhibit parameter-dependent jump-discontinuities. Such problems have poor-approximability in a linear space and therefore, are challenging for standard MOR techniques. We build upon the methodology of approximating the map between the parameter domain and the expansion coefficients of the reduced basis via regression. The online stage queries the regression model for the expansion coefficients and recovers a reduced approximation for the solution. We propose to apply this technique to a transformed solution that results from composing the solution with a spatial transform. Unlike the (untransformed) solution, it is sufficiently regular along the parameter domain and thus, is well-approximable in a low-dimensional linear space. To recover an approximation for the (untransformed) solution, we propose an online efficient regression-based technique that approximates the inverse of the spatial transform. Our method features a decoupled online and offline stage, and benchmark problems involving hyperbolic and parabolic equations demonstrate its effectiveness.

==> results/step_fun.m <==
clear all;

grid_x = linspace(0,1,1000);
t = linspace(0.3,0.8,500);
snapmat = zeros(1000,500);

for i = 1 : length(t)
    snapmat(:,i) = exact_function(grid_x,t(i));
end

[u,s,~] = svd(snapmat);
s = diag(s);
s = s/max(s);

%% plotting 
for i = 1 : 100
    modes = u(:,1:i);
    exact_sol = exact_function(grid_x',0.5);
    coeffs = modes' * exact_sol;
    sol_red = modes * coeffs;
    plot(grid_x,exact_sol,'-o',...
        grid_x,sol_red,'-*');
    pause;
end





function f = exact_function(x,t)
f = x * 0;
f((x-t) < 0) = 1;
end
